Statistical Inference with Local Optima

We study the statistical properties of an estimator derived by applying a gradient ascent method with multiple initializations to a multi-modal likelihood function. We derive the population quantity that is the target of this estimator and study the properties of confidence intervals (CIs) constructed from asymptotic normality and the bootstrap approach. In particular, we analyze the coverage deficiency due to finite number of random initializations. We also investigate the CIs by inverting the likelihood ratio test, the score test, and the Wald test, and we show that the resulting CIs may be very different. We propose a two-sample test procedure even when the MLE is intractable. In addition, we analyze the performance of the EM algorithm under random initializations and derive the coverage of a CI with a finite number of initializations.

==> figures/R/GMM.R <==
### 2 GMM to 3 GMM
n = 60000
set.seed(1)
#U = floor(runif(n, max=3))
#table(U)
U = c(rep(0,n/3), rep(1,n/3), rep(2,n/3))
#U = c(rep(0,n/2), rep(1,n/2))

X = U + rnorm(n, sd=0.2)
plot(density(X))

##
fn_log = function(u1,u2){
  return(mean(log(0.5*dnorm(u1-X, sd=0.2)+0.5*dnorm(u2-X,sd=0.2))))
}
score_fn1 = function(u,p){
  a1 = -1/0.2^2*(u-X)*(1-p)*dnorm(X,mean=u,sd=0.2)
  a2 = p*dnorm(u-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2)
  return(a1/a2)
}
score_fn2 = function(u,p){
  a1 = dnorm(u-X, sd=0.2) - dnorm(0-X,sd=0.2)
  a2 = p*dnorm(u-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2)
  return(a1/a2)
}
##

fn_log(0.5,1.5)

u1_seq = seq(from=-1, to=3, by=0.1)
l1_seq = rep(NA, length(u1_seq))

for(i in 1:length(u1_seq)){
  l1_seq[i] = fn_log(u1_seq[i], 0.5)
}
l1_seq
u1_seq[which(l1_seq == max(l1_seq))]

plot(u1_seq, l1_seq, type="l", lwd=3)


##
u1_seq = seq(from=-1, to=3, by=0.1)
l_matrix = matrix(NA, nrow=length(u1_seq), ncol=length(u1_seq))
for(i in 1:length(u1_seq)){
  for(j in 1:length(u1_seq)){
    l_matrix[i,j] = fn_log(u1_seq[i], u1_seq[j]) 
  }
}

pdf("plots/GMM01_1.pdf")
n_lv = 100
par(mar=c(4,4,1,1))
plot(NA, xlim=c(-1,3),ylim=c(-1,3), xlab=expression(mu[1]),
     ylab="", cex.lab=2)
mtext(expression(mu[2]), cex=2, side=2, line=2)
.filled.contour(x = u1_seq,y = u1_seq,z=l_matrix, 
                levels= seq(from=min(l_matrix), to=max(l_matrix),
                            length.out=n_lv),
                col=colorRampPalette(c("white","pink","orchid"))
                (n_lv))
cl = contourLines(x = u1_seq,y = u1_seq,z=l_matrix)
for(l in 1:length(cl)){
  lines(cl[[l]], lwd=2)
}

m_idx = which(l_matrix==max(l_matrix))
grid = expand.grid(u1_seq,u1_seq)
m = grid[m_idx,]
points(m, pch=4, cex=3, lwd=4, col="blue")
points(x=1,y=1, cex=3,pch=3,lwd=4, col="red")
dev.off()


pdf("plots/GMM01_2.pdf")
par(mar=c(4,4,1,1))
u1_seq = seq(from=-1, to=3, by=0.02)
l1_seq = rep(NA, length(u1_seq))
for(i in 1:length(u1_seq)){
  l1_seq[i] = fn_log(u1_seq[i], 0.7)
}
l1_seq
u1_seq[which(l1_seq == max(l1_seq))]

plot(u1_seq, l1_seq, type="l", lwd=3, xlab=expression(mu[1]),
     cex.lab=2,ylab="")
mtext("Log-likelihood", side=2,cex=2,line=2)
mtext(expression(paste(mu[2],"=",0.7)), cex=2, line=-2,at=0)
dev.off()



### Gaussian little bump
n = 100000
#U = floor(runif(n, max=3))
#table(U)
U = c(rep(0,n*0.5), rep(0.75,n*0.45), rep(3,n*0.05))
#U = c(rep(0,n/2), rep(1,n/2))

X = U + rnorm(n, sd=0.2)
plot(density(X))

##
fn_log = function(u1,p){
  return(mean(log(p*dnorm(u1-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2))))
}

fn_log(0.35,0.2)

u1_seq = seq(from=-1, to=5, by=0.02)
l1_seq = rep(NA, length(u1_seq))

for(i in 1:length(u1_seq)){
  l1_seq[i] = fn_log(u1_seq[i], 0.5)
    ## prop = 50%
}
l1_seq
u1_seq[which(l1_seq == max(l1_seq))]

### 1D
plot(u1_seq, l1_seq, type="l", lwd=3)



### 2D
u1_seq = seq(from=0, to=5, by=0.1)
p_seq = seq(from=0,to=0.6, by=0.02)
l_matrix = matrix(NA, nrow=length(u1_seq), ncol=length(p_seq))
for(i in 1:length(u1_seq)){
  for(j in 1:length(p_seq)){
    l_matrix[i,j] = fn_log(u1_seq[i], p_seq[j]) 
  }
}

contour(x= u1_seq, y=p_seq, l_matrix)


pdf("plots/GMM02_1.pdf")
n_lv = 100
par(mar=c(4,4,1,1))
plot(NA, xlim=c(0,5),ylim=c(0,0.6), xlab=expression(mu[1]),
     ylab="", cex.lab=2)
mtext(expression(pi), cex=2, side=2, line=2)
.filled.contour(x = u1_seq,y = p_seq,z=exp(l_matrix),
                levels= seq(from=min(exp(l_matrix)), 
                            to=max(exp(l_matrix)),
                            length.out=n_lv),
                col=colorRampPalette(c("white","pink","firebrick"))
                (n_lv))
cl = contourLines(x = u1_seq,y = p_seq,z=l_matrix,nlevels = 20)
for(l in 1:length(cl)){
  lines(cl[[l]], lwd=1)
}

m_idx = which(l_matrix==max(l_matrix))
m2_idx = which(l_matrix==max(l_matrix[500:1581]))
grid = expand.grid(u1_seq,p_seq)
m = grid[m_idx,]
m2 = grid[m2_idx,]
points(m, pch=4, cex=3, lwd=4, col="limegreen")
points(m2, pch=4, cex=3, lwd=4, col="blue")
#points(x=1,y=1, cex=3,pch=3,lwd=4, col="red")
dev.off()


pdf("plots/GMM02_2.pdf")
U0 = seq(from=-1, to=4, by=0.05)
fn_log_fit = function(u1,p){
  return(p*dnorm(u1-U0, sd=0.2)+(1-p)*dnorm(0-U0,sd=0.2))
}

par(mar=c(2,4,1,1))
plot(density(X), main="" ,lwd=3, xlab="", ylab="",
     cex.axis=1.5, ylim=c(0,2))
mtext("Density", cex=2, side=2, line=2.5)

lines( x= U0, y=fn_log_fit(as.numeric(m[1]),as.numeric(m[2])),
       lwd=3, lty=2, col="limegreen")
lines( x= U0, y=fn_log_fit(as.numeric(m2[1]),as.numeric(m2[2])),
       lwd=3, lty=2, col="blue")
dev.off()


==> figures/R/GMM02.R <==
### 2 GMM to 3 GMM
set.seed(1)
n = 100000
#U = floor(runif(n, max=3))
#table(U)
U = c(rep(0,n*0.5), rep(0.75,n*0.45), rep(3,n*0.05))
#U = c(rep(0,n/2), rep(1,n/2))

X = U + rnorm(n, sd=0.2)
plot(density(X))

##
fn_log = function(u1,p){
  return(mean(log(p*dnorm(u1-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2))))
}

score_fn1 = function(u,p){
  a1 = -1/0.2^2*(u-X)*p*dnorm(X,mean=u,sd=0.2)
  a2 = p*dnorm(u-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2)
  return(a1/a2)
}
score_fn2 = function(u,p){
  a1 = dnorm(u-X, sd=0.2) - dnorm(0-X,sd=0.2)
  a2 = p*dnorm(u-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2)
  return(a1/a2)
}
##

fn_log(0.35,0.2)

u1_seq = seq(from=-1, to=5, by=0.02)
l1_seq = rep(NA, length(u1_seq))

for(i in 1:length(u1_seq)){
  l1_seq[i] = fn_log(u1_seq[i], 0.5)
    ## prop = 50%
}
l1_seq
u1_seq[which(l1_seq == max(l1_seq))]

### 1D
plot(u1_seq, l1_seq, type="l", lwd=3)



### 2D
u1_seq = seq(from=0.5, to=5, by=0.1)
p_seq = seq(from=0.02,to=0.6, by=0.02)
l_matrix = matrix(NA, nrow=length(u1_seq), ncol=length(p_seq))
for(i in 1:length(u1_seq)){
  for(j in 1:length(p_seq)){
    l_matrix[i,j] = fn_log(u1_seq[i], p_seq[j]) 
  }
}

contour(x= u1_seq, y=p_seq, l_matrix)


pdf("plots/GMM02_1.pdf")
n_lv = 100
par(mar=c(4,4,1,1))
plot(NA, xlim=c(0,5),ylim=c(0,0.6), xlab=expression(mu[1]),
     ylab="", cex.lab=2)
mtext(expression(pi), cex=2, side=2, line=2)
.filled.contour(x = u1_seq,y = p_seq,z=exp(l_matrix),
                levels= seq(from=min(exp(l_matrix)), 
                            to=max(exp(l_matrix)),
                            length.out=n_lv),
                col=colorRampPalette(c("white","pink","firebrick"))
                (n_lv))
cl = contourLines(x = u1_seq,y = p_seq,z=l_matrix,nlevels = 20)
for(l in 1:length(cl)){
  lines(cl[[l]], lwd=1)
}

m_idx = which(l_matrix==max(l_matrix))
m2_idx = which(l_matrix==max(l_matrix[500:1581]))
grid = expand.grid(u1_seq,p_seq)
m = grid[m_idx,]
m2 = grid[m2_idx,]
points(m, pch=4, cex=3, lwd=4, col="limegreen")
points(m2, pch=4, cex=3, lwd=4, col="blue")
#points(x=1,y=1, cex=3,pch=3,lwd=4, col="red")
dev.off()


pdf("plots/GMM02_2.pdf")
U0 = seq(from=-1, to=4, by=0.05)
fn_log_fit = function(u1,p){
  return(p*dnorm(u1-U0, sd=0.2)+(1-p)*dnorm(0-U0,sd=0.2))
}

par(mar=c(2,4,1,1))
plot(density(X), main="" ,lwd=3, xlab="", ylab="",
     cex.axis=1.5, ylim=c(0,2))
mtext("Density", cex=2, side=2, line=2.5)

lines( x= U0, y=fn_log_fit(as.numeric(m[1]),as.numeric(m[2])),
       lwd=3, lty=2, col="limegreen")
lines( x= U0, y=fn_log_fit(as.numeric(m2[1]),as.numeric(m2[2])),
       lwd=3, lty=2, col="blue")
dev.off()

### gradient ascent
n_iter = 100

x0 = c(1.5,0.55)
x_long = matrix(NA, nrow=n_iter, ncol=2)
x_long[1,] = x0
for(j in 2:n_iter){
  x_now = x_long[j-1,]
  x_tmp = x_now+0.05*c(mean(score_fn1(x_now[1],x_now[2])), 
                    mean(score_fn2(x_now[1],x_now[2])))
  x_long[j,] = x_tmp
}

x_long

m2 = x_long[n_iter,]




## another initial point
x1 = c(4,0.4)
x_long1 = matrix(NA, nrow=n_iter, ncol=2)
x_long1[1,] = x1
for(j in 2:n_iter){
  x_now = x_long1[j-1,]
  x_tmp = x_now+0.05*c(mean(score_fn1(x_now[1],x_now[2])), 
                       mean(score_fn2(x_now[1],x_now[2])))
  x_long1[j,] = x_tmp
}

m1 = x_long1[n_iter,]




###
x_ini = rbind(c(4,0.4), c(0.5,0.1), c(2, 0.3), c(1.5,0.55),
              c(2.5,0.5), c(0.5,0.5))
x_path = list()

for(i in 1:nrow(x_ini)){
  x0 = x_ini[i,]
  x_long = matrix(NA, nrow=n_iter, ncol=2)
  x_long[1,] = x0
  for(j in 2:n_iter){
    x_now = x_long[j-1,]
    x_tmp = x_now+0.05*c(mean(score_fn1(x_now[1],x_now[2])), 
                         mean(score_fn2(x_now[1],x_now[2])))
    x_long[j,] = x_tmp
  }
  x_path[[i]] = x_long
}
  
  
  

pdf("plots/GMM02_3.pdf")
n_lv = 100
par(mar=c(4,4,1,1))
plot(NA, xlim=c(0.5,5),ylim=c(0.02,0.6), xlab=expression(mu[2]),
     ylab="", cex.lab=2)
mtext(expression(rho), cex=2, side=2, line=2)
.filled.contour(x = u1_seq,y = p_seq,z=exp(l_matrix),
                levels= seq(from=min(exp(l_matrix)), 
                            to=max(exp(l_matrix)),
                            length.out=n_lv),
                col=colorRampPalette(c("white","pink","orange"))
                (n_lv))
cl = contourLines(x = u1_seq,y = p_seq,z=l_matrix,nlevels = 10)
for(l in 1:length(cl)){
  lines(cl[[l]], lwd=1)
}
points(m1[1], m1[2], pch=4, cex=3, lwd=4, col="limegreen")
points(m2[1],m2[2], pch=4, cex=3, lwd=4, col="blue")
dev.off()


pdf("plots/GMM02_4.pdf")
n_lv = 100
par(mar=c(4,4,1,1))
plot(NA, xlim=c(0.5,5),ylim=c(0.02,0.6), xlab=expression(mu[2]),
     ylab="", cex.lab=2)
mtext(expression(rho), cex=2, side=2, line=2)
.filled.contour(x = u1_seq,y = p_seq,z=exp(l_matrix),
                levels= seq(from=min(exp(l_matrix)), 
                            to=max(exp(l_matrix)),
                            length.out=n_lv),
                col=colorRampPalette(c("white","pink","orange"))
                (n_lv))
cl = contourLines(x = u1_seq,y = p_seq,z=l_matrix,nlevels = 10)
points(x_ini, pch=20, cex=2)
for(i in 1:length(x_path)){
  lines(x_path[[i]], lwd=2)
}
points(m1[1], m1[2], pch=4, cex=3, lwd=4, col="limegreen")
points(m2[1],m2[2], pch=4, cex=3, lwd=4, col="blue")
dev.off()


### SGD
n_batch =200
n_sgd = 100
x1 = c(4,0.4)
x_long_sgd = matrix(NA, nrow=n_sgd, ncol=2)
x_long_sgd[1,] = x1

r0 = 0.2
  # step size
for(j in 2:n_iter){
  X_sgd = X[sample(n, size = n_batch)]
  x_now = x_long_sgd[j-1,]
  
  r_step = r0/(1+j)
  
  ## gradient 1
  a1 = -1/0.2^2*(x_now[1]-X_sgd)*x_now[2]*
    dnorm(X_sgd,mean=x_now[1],sd=0.2)
  a2 = x_now[2]*dnorm(x_now[1]-X_sgd, sd=0.2)+
    (1-x_now[2])*dnorm(0-X_sgd,sd=0.2)
  
  ## gradient 2
  b1 = dnorm(x_now[1]-X_sgd, sd=0.2) - dnorm(0-x_now[1],sd=0.2)
  b2 = a1
  
  x_tmp = x_now+r_step*c(mean(a1/a2), mean(b1/b2))
  x_long_sgd[j,] = x_tmp
}

head(x_long_sgd)
points(x_long_sgd)

m1 = x_long1[n_iter,]





==> figures/R/GMM_ex02.R <==
### 2 GMM to 3 GMM
n = 500
#U = floor(runif(n, max=3))
#table(U)

set.seed(12531)
  ## good for n=500
U = c(rep(0,n*0.5), rep(0.75,n*0.45), rep(3,n*0.05))
#U = c(rep(0,n/2), rep(1,n/2))

X = U + rnorm(n, sd=0.2)
plot(density(X))

##
fn_log = function(u1,p){
  return(mean(log(p*dnorm(u1-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2))))
}
##

score_fn1 = function(u,p){
  a1 = -1/0.2^2*(u-X)*p*dnorm(X,mean=u,sd=0.2)
  a2 = p*dnorm(u-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2)
  return(a1/a2)
}
score_fn2 = function(u,p){
  a1 = dnorm(u-X, sd=0.2) - dnorm(0-X,sd=0.2)
  a2 = p*dnorm(u-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2)
  return(a1/a2)
}
info_fn = function(u,p){
  a1 = -1/0.2^2*(u-X)*p*dnorm(X,mean=u,sd=0.2)
  a2 = p*dnorm(u-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2)
  b1 = dnorm(u-X, sd=0.2) - dnorm(0-X,sd=0.2)
  b2 = a2
  out = matrix(NA,2,2)
  out[1,1] = mean(a1^2/a2^2)
  out[1,2] = mean(a1*b1/a2*b2)
  out[2,1] = out[1,2]
  out[2,2] = mean(b1^2/b2^2)
  return(out)
}
Hess_fn = function(u,p){
  a1 = -1/0.2^2*(u-X)*p*dnorm(X,mean=u,sd=0.2)
  a2 = p*dnorm(u-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2)
  a11 = p*dnorm(u-X, sd=0.2)/0.2^2-p*dnorm(u-X, sd=0.2)*(u-X)^2/0.2^4
  ab1 = (u-X)/0.2^2*dnorm(u-X, sd=0.2)
  b1 = dnorm(u-X, sd=0.2) - dnorm(0-X,sd=0.2)
  b2 = a2
  out = matrix(NA,2,2)
  out[1,1] = mean(-a1^2/a2^2+a11/a2)
  out[1,2] = mean(-a1*b1/a2*b2+ab1/a1)
  out[2,1] = out[1,2]
  out[2,2] = mean(-b1^2/b2^2)
  return(out)
}


##
# fn_log = function(u1,p){
#   return(mean(log(p*dnorm(u1-X, sd=0.2)+(1-p)*dnorm(0-X,sd=0.2))))
# }
## check score
u1_seq = seq(from=0, to=5, by=0.1)
p_seq = seq(from=0.03,to=0.6, by=0.01)
sc1_matrix = matrix(NA, nrow=length(u1_seq), ncol=length(p_seq))
for(i in 1:length(u1_seq)){
  for(j in 1:length(p_seq)){
    sc1_matrix[i,j] = mean(score_fn1(u1_seq[i], p_seq[j]))
  }
}
sc2_matrix = matrix(NA, nrow=length(u1_seq), ncol=length(p_seq))
for(i in 1:length(u1_seq)){
  for(j in 1:length(p_seq)){
    sc2_matrix[i,j] = mean(score_fn2(u1_seq[i], p_seq[j]))
  }
}

contour(x= u1_seq, y=p_seq, sc2_matrix)
contour(x= u1_seq, y=p_seq, sc1_matrix, add=T)
  ## check -- indeed the score function

##
l_matrix = matrix(NA, nrow=length(u1_seq), ncol=length(p_seq))
for(i in 1:length(u1_seq)){
  for(j in 1:length(p_seq)){
    l_matrix[i,j] = fn_log(u1_seq[i], p_seq[j]) 
  }
}
## finding MLE
m_idx = which(l_matrix==max(l_matrix))
 #m2_idx = which(l_matrix==max(l_matrix[1500:length(l_matrix)]))
m2_idx = which(l_matrix==max(l_matrix[1:500]))
grid = expand.grid(u1_seq,p_seq)
m = grid[m_idx,]
m2 = grid[m2_idx,]
points(m, pch=4, cex=3, lwd=4, col="limegreen")
points(m2, pch=4, cex=3, lwd=4, col="blue")



##
m_pt = c(as.numeric(m[1]), as.numeric(m[2]))
m2_pt = c(as.numeric(m2[1]), as.numeric(m2[2]))


## testing score
mean(score_fn1(m_pt[1],m_pt[2]))
mean(score_fn2(m_pt[1],m_pt[2]))
eps0 = 0.00001
(fn_log(m_pt[1]+eps0,m_pt[2]) - fn_log(m_pt[1],m_pt[2]))/eps0

eps0 = 0.000001
(fn_log(m_pt[1],m_pt[2]+eps0) - fn_log(m_pt[1],m_pt[2]))/eps0


(fn_log(m_pt[1]+2*eps0,m_pt[2]) + fn_log(m_pt[1],m_pt[2])-
    2*fn_log(m_pt[1]+eps0,m_pt[2]))/eps0^2
Hess_fn(m_pt[1],m_pt[2])

(fn_log(m_pt[1],m_pt[2]+2*eps0) + fn_log(m_pt[1],m_pt[2])-
    2*fn_log(m_pt[1],m_pt[2]+eps0))/eps0^2
Hess_fn(m_pt[1],m_pt[2])

eps0 = 0.000001
(mean(score_fn1(m_pt[1]+eps0,m_pt[2]))-
    mean(score_fn1(m_pt[1],m_pt[2])))/eps0

eps0 = 0.0000001
(mean(score_fn2(m_pt[1],m_pt[2]+eps0))-
    mean(score_fn2(m_pt[1],m_pt[2])))/eps0


info_fn(m_pt[1],m_pt[2])


### LR test
## assume m2 is the estimator
fn_log(m2_pt[1], m2_pt[2])
qchisq(0.95, 2)

LR = n*(fn_log(m2_pt[1], m2_pt[2])-l_matrix)<qchisq(0.95, 2)

contour(x= u1_seq, y=p_seq, LR, nlevels =1)
  #LR contour


### Score test
sctest_matrix = matrix(NA, nrow=length(u1_seq), ncol=length(p_seq))
for(i in 1:length(u1_seq)){
  for(j in 1:length(p_seq)){
    sc = c(sc1_matrix[i,j],sc2_matrix[i,j])
    F_info = info_fn(u1_seq[i],p_seq[j])
    if(abs(prod(eigen(F_info)$values))>1e-8&
       abs(prod(eigen(F_info)$values))<1e9){
      sctest_matrix[i,j] = sc %*% solve(F_info) %*% sc
    }else{
      sctest_matrix[i,j] =9999
    }
  }
}

SC_m = n*sctest_matrix<qchisq(0.95, 2)

contour(x= u1_seq, y=p_seq, SC_m, nlevels=1)


### Wald test
WTtest_matrix = matrix(NA, nrow=length(u1_seq), ncol=length(p_seq))
Hess_mode_inv = solve(Hess_fn(m2_pt[1],m2_pt[2]))
F_info_mode = Hess_mode_inv%*%info_fn(m2_pt[1],m2_pt[2])%*%Hess_mode_inv
# F_info_mode_inv = solve(info_fn(m2_pt[1],m2_pt[2]))
F_info_mode


for(i in 1:length(u1_seq)){
  for(j in 1:length(p_seq)){
    dp = c(u1_seq[i], p_seq[j]) - m2_pt
      WTtest_matrix[i,j] = dp %*% F_info_mode%*% dp
  }
}

WTtest_matrix

WT_m = n*WTtest_matrix<qchisq(0.95, 2)

contour(x= u1_seq, y=p_seq, WT_m, nlevels=1)


info_fn(m2_pt[1],m2_pt[2])
info_fn(m_pt[1],m_pt[2])


### bootstrap
n_bt = 200
m2_bt =matrix(rep(NA, 2*n_bt), ncol=2)
for(k in 1:n_bt){
  w = sample(length(X), replace=T)
  X_bt = X[w]
  fn_log_bt = function(u1,p){
    return(mean(log(p*dnorm(u1-X_bt, sd=0.2)+(1-p)*dnorm(0-X_bt,sd=0.2))))
  }
  
  l_matrix_bt = matrix(NA, nrow=length(u1_seq), ncol=length(p_seq))
  for(i in 1:length(u1_seq)){
    for(j in 1:length(p_seq)){
      l_matrix_bt[i,j] = fn_log_bt(u1_seq[i], p_seq[j]) 
    }
  }
  
  m2_idx = which(l_matrix_bt==max(l_matrix_bt[1:500]))
  m2 = grid[m2_idx,]
  m2_bt[k,] = c(m2[[1]],m2[[2]])
}


contour(x= u1_seq, y=p_seq, SC_m, nlevels=1)
points(m2_bt, pch=20, cex=0.5)



==> figures/R/Modal.R <==
### modal regression example
n=10000
sd = 0.05

X = runif(n)
#U = floor(runif(n, max=2))
U = rbinom(n,size=1, prob=0.3)

Y = 1*X*U + rnorm(n, sd=sd)
plot(X,Y)

##
beta = seq(from=-1,to=2, by=0.01)

h0 = 0.1

obj = rep(NA, length(beta))
for(i in 1:length(beta)){
  obj[i] = sum(exp(-(Y-X*beta[i])^2/h0^2/2))/n
}

pdf("plots/modal00.pdf")
par(mar=c(4,4,1,1))
plot(X,Y, pch=20, cex=0.5)
dev.off()

pdf("plots/modal01.pdf")
par(mar=c(4,4,1,1))
plot(x=beta,y=obj, lwd=3, type="l", ylab="Likelihood")
dev.off()



